Numerical analysis of Givens rotation

Generating 2-by-2 unitary matrices in floating-precision arithmetic is a delicate task. One way to reduce the accumulation error is to use less floating-point operations to compute each of the entries in the 2-by-2 unitary matrix. This paper shows an algorithm that reduces the number of operations to compute the entries of a Givens rotation. Overall, the new algorithm has more operations in total when compared to algorithms in different releases of LAPACK, but less operations per entry. Numerical tests show that the new algorithm is more accurate on average.

==> clartg_LAPACK310.f90 <==
!> \brief \b CLARTG generates a plane rotation with real cosine and complex sine.
!
!  =========== DOCUMENTATION ===========
!
! Online html documentation available at
!            http://www.netlib.org/lapack/explore-html/
!
!  Definition:
!  ===========
!
!       SUBROUTINE CLARTG( F, G, C, S, R )
!
!       .. Scalar Arguments ..
!       REAL(wp)              C
!       COMPLEX(wp)           F, G, R, S
!       ..
!
!> \par Purpose:
!  =============
!>
!> \verbatim
!>
!> CLARTG generates a plane rotation so that
!>
!>    [  C         S  ] . [ F ]  =  [ R ]
!>    [ -conjg(S)  C  ]   [ G ]     [ 0 ]
!>
!> where C is real and C**2 + |S|**2 = 1.
!>
!> The mathematical formulas used for C and S are
!>
!>    sgn(x) = {  x / |x|,   x != 0
!>             {  1,         x = 0
!>
!>    R = sgn(F) * sqrt(|F|**2 + |G|**2)
!>
!>    C = |F| / sqrt(|F|**2 + |G|**2)
!>
!>    S = sgn(F) * conjg(G) / sqrt(|F|**2 + |G|**2)
!>
!> When F and G are real, the formulas simplify to C = F/R and
!> S = G/R, and the returned values of C, S, and R should be
!> identical to those returned by CLARTG.
!>
!> The algorithm used to compute these quantities incorporates scaling
!> to avoid overflow or underflow in computing the square root of the
!> sum of squares.
!>
!> This is a faster version of the BLAS1 routine CROTG, except for
!> the following differences:
!>    F and G are unchanged on return.
!>    If G=0, then C=1 and S=0.
!>    If F=0, then C=0 and S is chosen so that R is real.
!>
!> Below, wp=>sp stands for single precision from LA_CONSTANTS module.
!> \endverbatim
!
!  Arguments:
!  ==========
!
!> \param[in] F
!> \verbatim
!>          F is COMPLEX(wp)
!>          The first component of vector to be rotated.
!> \endverbatim
!>
!> \param[in] G
!> \verbatim
!>          G is COMPLEX(wp)
!>          The second component of vector to be rotated.
!> \endverbatim
!>
!> \param[out] C
!> \verbatim
!>          C is REAL(wp)
!>          The cosine of the rotation.
!> \endverbatim
!>
!> \param[out] S
!> \verbatim
!>          S is COMPLEX(wp)
!>          The sine of the rotation.
!> \endverbatim
!>
!> \param[out] R
!> \verbatim
!>          R is COMPLEX(wp)
!>          The nonzero component of the rotated vector.
!> \endverbatim
!
!  Authors:
!  ========
!
!> \author Edward Anderson, Lockheed Martin
!
!> \date August 2016
!
!> \ingroup OTHERauxiliary
!
!> \par Contributors:
!  ==================
!>
!> Weslley Pereira, University of Colorado Denver, USA
!
!> \par Further Details:
!  =====================
!>
!> \verbatim
!>
!>  Anderson E. (2017)
!>  Algorithm 978: Safe Scaling in the Level 1 BLAS
!>  ACM Trans Math Softw 44:1--28
!>  https://doi.org/10.1145/3061665
!>
!> \endverbatim
!
subroutine CLARTG( f, g, c, s, r )
   use LA_CONSTANTS, &
   only: wp=>sp, zero=>szero, one=>sone, two=>stwo, czero, &
         rtmin=>srtmin, rtmax=>srtmax, safmin=>ssafmin, safmax=>ssafmax
!
!  -- LAPACK auxiliary routine (version 3.10.0) --
!  -- LAPACK is a software package provided by Univ. of Tennessee,    --
!  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
!     February 2021
!
!  .. Scalar Arguments ..
   real(wp)           c
   complex(wp)        f, g, r, s
!  ..
!  .. Local Scalars ..
   real(wp) :: d, f1, f2, g1, g2, h2, p, u, uu, v, vv, w
   complex(wp) :: fs, gs, t
!  ..
!  .. Intrinsic Functions ..
   intrinsic :: abs, aimag, conjg, max, min, real, sqrt
!  ..
!  .. Statement Functions ..
   real(wp) :: ABSSQ
!  ..
!  .. Statement Function definitions ..
   ABSSQ( t ) = real( t )**2 + aimag( t )**2
!  ..
!  .. Executable Statements ..
!
   if( g == czero ) then
      c = one
      s = czero
      r = f
   else if( f == czero ) then
      c = zero
      g1 = max( abs(real(g)), abs(aimag(g)) )
      if( g1 > rtmin .and. g1 < rtmax ) then
!
!        Use unscaled algorithm
!
         g2 = ABSSQ( g )
         d = sqrt( g2 )
         s = conjg( g ) / d
         r = d
      else
!
!        Use scaled algorithm
!
         u = min( safmax, max( safmin, g1 ) )
         uu = one / u
         gs = g*uu
         g2 = ABSSQ( gs )
         d = sqrt( g2 )
         s = conjg( gs ) / d
         r = d*u
      end if
   else
      f1 = max( abs(real(f)), abs(aimag(f)) )
      g1 = max( abs(real(g)), abs(aimag(g)) )
      if( f1 > rtmin .and. f1 < rtmax .and. &
          g1 > rtmin .and. g1 < rtmax ) then
!
!        Use unscaled algorithm
!
         f2 = ABSSQ( f )
         g2 = ABSSQ( g )
         h2 = f2 + g2
         if( f2 > rtmin .and. h2 < rtmax ) then
            d = sqrt( f2*h2 )
         else
            d = sqrt( f2 )*sqrt( h2 )
         end if
         p = 1 / d
         c = f2*p
         s = conjg( g )*( f*p )
         r = f*( h2*p )
      else
!
!        Use scaled algorithm
!
         u = min( safmax, max( safmin, f1, g1 ) )
         uu = one / u
         gs = g*uu
         g2 = ABSSQ( gs )
         if( f1*uu < rtmin ) then
!
!           f is not well-scaled when scaled by g1.
!           Use a different scaling for f.
!
            v = min( safmax, max( safmin, f1 ) )
            vv = one / v
            w = v * uu
            fs = f*vv
            f2 = ABSSQ( fs )
            h2 = f2*w**2 + g2
         else
!
!           Otherwise use the same scaling for f and g.
!
            w = one
            fs = f*uu
            f2 = ABSSQ( fs )
            h2 = f2 + g2
         end if
         if( f2 > rtmin .and. h2 < rtmax ) then
            d = sqrt( f2*h2 )
         else
            d = sqrt( f2 )*sqrt( h2 )
         end if
         p = 1 / d
         c = ( f2*p )*w
         s = conjg( gs )*( fs*p )
         r = ( fs*( h2*p ) )*u
      end if
   end if
   return
end subroutine


==> clartg_LAPACK391.f <==
*> \brief \b CLARTG generates a plane rotation with real cosine and complex sine.
*
*  =========== DOCUMENTATION ===========
*
* Online html documentation available at
*            http://www.netlib.org/lapack/explore-html/
*
*> \htmlonly
*> Download CLARTG + dependencies
*> <a href="http://www.netlib.org/cgi-bin/netlibfiles.tgz?format=tgz&filename=/lapack/lapack_routine/clartg.f">
*> [TGZ]</a>
*> <a href="http://www.netlib.org/cgi-bin/netlibfiles.zip?format=zip&filename=/lapack/lapack_routine/clartg.f">
*> [ZIP]</a>
*> <a href="http://www.netlib.org/cgi-bin/netlibfiles.txt?format=txt&filename=/lapack/lapack_routine/clartg.f">
*> [TXT]</a>
*> \endhtmlonly
*
*  Definition:
*  ===========
*
*       SUBROUTINE CLARTG( F, G, CS, SN, R )
*
*       .. Scalar Arguments ..
*       REAL               CS
*       COMPLEX            F, G, R, SN
*       ..
*
*
*> \par Purpose:
*  =============
*>
*> \verbatim
*>
*> CLARTG generates a plane rotation so that
*>
*>    [  CS  SN  ]     [ F ]     [ R ]
*>    [  __      ]  .  [   ]  =  [   ]   where CS**2 + |SN|**2 = 1.
*>    [ -SN  CS  ]     [ G ]     [ 0 ]
*>
*> This is a faster version of the BLAS1 routine CROTG, except for
*> the following differences:
*>    F and G are unchanged on return.
*>    If G=0, then CS=1 and SN=0.
*>    If F=0, then CS=0 and SN is chosen so that R is real.
*> \endverbatim
*
*  Arguments:
*  ==========
*
*> \param[in] F
*> \verbatim
*>          F is COMPLEX
*>          The first component of vector to be rotated.
*> \endverbatim
*>
*> \param[in] G
*> \verbatim
*>          G is COMPLEX
*>          The second component of vector to be rotated.
*> \endverbatim
*>
*> \param[out] CS
*> \verbatim
*>          CS is REAL
*>          The cosine of the rotation.
*> \endverbatim
*>
*> \param[out] SN
*> \verbatim
*>          SN is COMPLEX
*>          The sine of the rotation.
*> \endverbatim
*>
*> \param[out] R
*> \verbatim
*>          R is COMPLEX
*>          The nonzero component of the rotated vector.
*> \endverbatim
*
*  Authors:
*  ========
*
*> \author Univ. of Tennessee
*> \author Univ. of California Berkeley
*> \author Univ. of Colorado Denver
*> \author NAG Ltd.
*
*> \ingroup complexOTHERauxiliary
*
*> \par Further Details:
*  =====================
*>
*> \verbatim
*>
*>  3-5-96 - Modified with a new algorithm by W. Kahan and J. Demmel
*>
*>  This version has a few statements commented out for thread safety
*>  (machine parameters are computed on each entry). 10 feb 03, SJH.
*> \endverbatim
*>
*  =====================================================================
      SUBROUTINE CLARTG( F, G, CS, SN, R )
*
*  -- LAPACK auxiliary routine --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*
*     .. Scalar Arguments ..
      REAL               CS
      COMPLEX            F, G, R, SN
*     ..
*
*  =====================================================================
*
*     .. Parameters ..
      REAL               TWO, ONE, ZERO
      PARAMETER          ( TWO = 2.0E+0, ONE = 1.0E+0, ZERO = 0.0E+0 )
      COMPLEX            CZERO
      PARAMETER          ( CZERO = ( 0.0E+0, 0.0E+0 ) )
*     ..
*     .. Local Scalars ..
*     LOGICAL            FIRST
      INTEGER            COUNT, I
      REAL               D, DI, DR, EPS, F2, F2S, G2, G2S, SAFMIN,
     $                   SAFMN2, SAFMX2, SCALE
      COMPLEX            FF, FS, GS
*     ..
*     .. External Functions ..
      REAL               SLAMCH, SLAPY2
      LOGICAL            SISNAN
      EXTERNAL           SLAMCH, SLAPY2, SISNAN
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          ABS, AIMAG, CMPLX, CONJG, INT, LOG, MAX, REAL,
     $                   SQRT
*     ..
*     .. Statement Functions ..
      REAL               ABS1, ABSSQ
*     ..
*     .. Statement Function definitions ..
      ABS1( FF ) = MAX( ABS( REAL( FF ) ), ABS( AIMAG( FF ) ) )
      ABSSQ( FF ) = REAL( FF )**2 + AIMAG( FF )**2
*     ..
*     .. Executable Statements ..
*
      SAFMIN = SLAMCH( 'S' )
      EPS = SLAMCH( 'E' )
      SAFMN2 = SLAMCH( 'B' )**INT( LOG( SAFMIN / EPS ) /
     $         LOG( SLAMCH( 'B' ) ) / TWO )
      SAFMX2 = ONE / SAFMN2
      SCALE = MAX( ABS1( F ), ABS1( G ) )
      FS = F
      GS = G
      COUNT = 0
      IF( SCALE.GE.SAFMX2 ) THEN
   10    CONTINUE
         COUNT = COUNT + 1
         FS = FS*SAFMN2
         GS = GS*SAFMN2
         SCALE = SCALE*SAFMN2
         IF( SCALE.GE.SAFMX2 .AND. COUNT .LT. 20)
     $      GO TO 10
      ELSE IF( SCALE.LE.SAFMN2 ) THEN
         IF( G.EQ.CZERO.OR.SISNAN( ABS( G ) ) ) THEN
            CS = ONE
            SN = CZERO
            R = F
            RETURN
         END IF
   20    CONTINUE
         COUNT = COUNT - 1
         FS = FS*SAFMX2
         GS = GS*SAFMX2
         SCALE = SCALE*SAFMX2
         IF( SCALE.LE.SAFMN2 )
     $      GO TO 20
      END IF
      F2 = ABSSQ( FS )
      G2 = ABSSQ( GS )
      IF( F2.LE.MAX( G2, ONE )*SAFMIN ) THEN
*
*        This is a rare case: F is very small.
*
         IF( F.EQ.CZERO ) THEN
            CS = ZERO
            R = SLAPY2( REAL( G ), AIMAG( G ) )
*           Do complex/real division explicitly with two real divisions
            D = SLAPY2( REAL( GS ), AIMAG( GS ) )
            SN = CMPLX( REAL( GS ) / D, -AIMAG( GS ) / D )
            RETURN
         END IF
         F2S = SLAPY2( REAL( FS ), AIMAG( FS ) )
*        G2 and G2S are accurate
*        G2 is at least SAFMIN, and G2S is at least SAFMN2
         G2S = SQRT( G2 )
*        Error in CS from underflow in F2S is at most
*        UNFL / SAFMN2 .lt. sqrt(UNFL*EPS) .lt. EPS
*        If MAX(G2,ONE)=G2, then F2 .lt. G2*SAFMIN,
*        and so CS .lt. sqrt(SAFMIN)
*        If MAX(G2,ONE)=ONE, then F2 .lt. SAFMIN
*        and so CS .lt. sqrt(SAFMIN)/SAFMN2 = sqrt(EPS)
*        Therefore, CS = F2S/G2S / sqrt( 1 + (F2S/G2S)**2 ) = F2S/G2S
         CS = F2S / G2S
*        Make sure abs(FF) = 1
*        Do complex/real division explicitly with 2 real divisions
         IF( ABS1( F ).GT.ONE ) THEN
            D = SLAPY2( REAL( F ), AIMAG( F ) )
            FF = CMPLX( REAL( F ) / D, AIMAG( F ) / D )
         ELSE
            DR = SAFMX2*REAL( F )
            DI = SAFMX2*AIMAG( F )
            D = SLAPY2( DR, DI )
            FF = CMPLX( DR / D, DI / D )
         END IF
         SN = FF*CMPLX( REAL( GS ) / G2S, -AIMAG( GS ) / G2S )
         R = CS*F + SN*G
      ELSE
*
*        This is the most common case.
*        Neither F2 nor F2/G2 are less than SAFMIN
*        F2S cannot overflow, and it is accurate
*
         F2S = SQRT( ONE+G2 / F2 )
*        Do the F2S(real)*FS(complex) multiply with two real multiplies
         R = CMPLX( F2S*REAL( FS ), F2S*AIMAG( FS ) )
         CS = ONE / F2S
         D = F2 + G2
*        Do complex/real division explicitly with two real divisions
         SN = CMPLX( REAL( R ) / D, AIMAG( R ) / D )
         SN = SN*CONJG( GS )
         IF( COUNT.NE.0 ) THEN
            IF( COUNT.GT.0 ) THEN
               DO 30 I = 1, COUNT
                  R = R*SAFMX2
   30          CONTINUE
            ELSE
               DO 40 I = 1, -COUNT
                  R = R*SAFMN2
   40          CONTINUE
            END IF
         END IF
      END IF
      RETURN
*
*     End of CLARTG
*
      END


==> lartg_algorithms.hpp <==
#include <complex>
#include <limits>
#include <cmath>

#include "blas/constants.hpp"
#include "lapack/lapy2.hpp"

//------------------------------------------------------------------------------
using std::complex;

template< class real_t >
real_t abssq( const complex<real_t>& x ) {
    return x.real()*x.real() + x.imag()*x.imag();
}

template< class real_t >
void lartg(
    const complex<real_t>& f, const complex<real_t>& g,
    real_t& c, complex<real_t>& s,
    complex<real_t>& r );

template< class real_t >
void lartg_3_9_like(
    const complex<real_t>& f, const complex<real_t>& g,
    real_t& c, complex<real_t>& s,
    complex<real_t>& r )
{
    using scalar_t = complex<real_t>;
    using blas::max;
    using blas::min;
    using blas::abs;
    using blas::sqrt;
    using blas::safe_min;
    using blas::safe_max;
    using blas::root_min;
    using blas::root_max;
    using lapack::lapy2;

    // Constants
    const scalar_t zero(0), one(1);
    const real_t   rone(1), rzero(0);

    // Scaling constants
    const real_t safmin = safe_min<real_t>();
    const real_t safmax = safe_max<real_t>();
    const real_t rtmin = root_min<real_t>();
    const real_t rtmax = root_max<real_t>();

    // Local variables
    real_t   absf, d, f1, f2, g1, g2, h2, u, v, w;
    scalar_t fs, gs, fdir;

    if( g == zero ) {
        c = rone;
        s = zero;
        r = f;
    }
    else if( f == zero ) {
        c = rzero;
        g1 = max( abs(g.real()), abs(g.imag()) );
        if( g1 > rtmin && g1 < rtmax ){
            // Use unscaled algorithm
            d = abs( g );
            s = conj( g ) / d;
            r = d;
        }
        else {
            // Use scaled algorithm
            u = min( safmax, max( safmin, g1 ) );
            gs = g / u;
            d = abs( gs );
            s = conj( gs ) / d;
            r = d*u;
        }
    }
    else {
        f1 = max(abs(f.real()), abs(f.imag()));
        g1 = max(abs(g.real()), abs(g.imag()));
        if (f1 > rtmin && f1 < rtmax &&
            g1 > rtmin && g1 < rtmax)
        {
            // Use unscaled algorithm
            f2 = abssq(f);
            g2 = abssq(g);
            h2 = f2 + g2;
            if( f2 > safmin * max(g2,rone) ) {
                // f2/g2 >= safmin, and g2/f2 is finite
                d = sqrt( rone + g2/f2 );
                c = rone / d; // gamma_5
                r = f * d; // gamma_5
                s = conj(g) * (r / h2); // gamma_9
            } else {
                // f2/g2 may be subnormal, and g2/f2 may overflow
                d = sqrt(g2); // gamma_2
                absf = lapy2(f.real(),f.imag());
                c = absf / d; // gamma_5
                r = f / absf; // gamma_3
                s = (conj(g)/d) * r; // gamma_8
                r = c * f + s * g; // gamma_7
            }
        }
        else
        {
            // Use scaled algorithm
            u = min(safmax, max(safmin, max(f1, g1)));
            gs = g / u;
            g2 = abssq(gs);
            if (f1 / u < rtmin)
            {
                // f is not well-scaled when scaled by g1.
                // Use a different scaling for f.
                v = min(safmax, max(safmin, f1));
                w = v / u;
                fs = f / v;
                f2 = abssq(fs);
                h2 = f2 * (w * w) + g2;
            }
            else
            {
                // Otherwise use the same scaling for f and g.
                w = rone;
                fs = f / u;
                f2 = abssq(fs);
                h2 = f2 + g2;
            }
            if( g2 <= safmax * f2 ) {
                // f2/g2 >= safmin, and g2/f2 is finite
                d = sqrt( w + g2/f2 );
                c = w / d;
                r = fs * d;
                s = conj(gs) * (r / h2);
            } else {
                // f2/g2 may be subnormal, and g2/f2 may overflow
                d = sqrt(h2);
                absf = sqrt(f2);
                c = (absf / d) * w;
                r = fs / absf;
                s = (conj(gs)/d) * r;
                r = r * d;
            }
            // Rescale r
            r = r * u;
        }
    }
}

template< class real_t >
void lartg_3_10_0(
    const complex<real_t>& f, const complex<real_t>& g,
    real_t& c, complex<real_t>& s,
    complex<real_t>& r )
{
    using scalar_t = complex<real_t>;
    using blas::max;
    using blas::min;
    using blas::abs;
    using blas::sqrt;
    using blas::safe_min;
    using blas::safe_max;
    using blas::root_min;
    using blas::root_max;

    // Constants
    const scalar_t zero(0), one(1);
    const real_t   rone(1), rzero(0);

    // Scaling constants
    const real_t safmin = safe_min<real_t>();
    const real_t safmax = safe_max<real_t>();
    const real_t rtmin = root_min<real_t>();
    const real_t rtmax = root_max<real_t>();

    // Local variables
    real_t   d, f1, f2, g1, g2, h2, p, u, uu, v, vv, w;
    scalar_t fs, gs;

    if( g == zero ) {
        c = rone;
        s = zero;
        r = f;
    }
    else if( f == zero ) {
        c = rzero;
        g1 = max( abs(g.real()), abs(g.imag()) );
        if( g1 > rtmin && g1 < rtmax ){
            // Use unscaled algorithm
            g2 = abssq( g );
            d = sqrt( g2 );
            s = conj( g ) / d;
            r = d;
        }
        else {
            // Use scaled algorithm
            u = min( safmax, max( safmin, g1 ) );
            uu = 1 / u;
            gs = g*uu;
            g2 = abssq( gs );
            d = sqrt( g2 );
            s = conj( gs ) / d;
            r = d*u;
        }
    }
    else {
        f1 = max(abs(f.real()), abs(f.imag()));
        g1 = max(abs(g.real()), abs(g.imag()));
        if (f1 > rtmin && f1 < rtmax &&
            g1 > rtmin && g1 < rtmax)
        {
            // Use unscaled algorithm
            f2 = abssq(f);
            g2 = abssq(g);
            h2 = f2 + g2;
            if (f2 > rtmin && h2 < rtmax)
                d = sqrt(f2 * h2);
            else
                d = sqrt(f2) * sqrt(h2);
            p = 1 / d;
            c = f2 * p; // gamma_6 or gamma_{7.5}
            s = conj(g) * (f * p); // gamma_8 or gamma_{9.5}
            r = f * (h2 * p); // gamma_7 or gamma_{8.5}
        }
        else
        {
            // Use scaled algorithm
            u = min(safmax, max(safmin, max(f1, g1)));
            uu = 1 / u;
            gs = g * uu;
            g2 = abssq(gs);
            if (f1 * uu < rtmin)
            {
                // f is not well-scaled when scaled by g1.
                // Use a different scaling for f.
                v = min(safmax, max(safmin, f1));
                vv = 1 / v;
                w = v * uu;
                fs = f * vv;
                f2 = abssq(fs);
                h2 = f2 * (w * w) + g2;
            }
            else
            {
                // Otherwise use the same scaling for f and g.
                w = rone;
                fs = f * uu;
                f2 = abssq(fs);
                h2 = f2 + g2;
            }
            if (f2 > rtmin && h2 < rtmax)
                d = sqrt(f2 * h2);
            else
                d = sqrt(f2) * sqrt(h2);
            p = 1 / d;
            c = (f2 * p) * w;
            s = conj(gs) * (fs * p);
            r = (fs * (h2 * p)) * u;
        }
    }
}

template< class real_t >
void lartg_maxPrecision(
    const complex<real_t>& f, const complex<real_t>& g,
    real_t& c, complex<real_t>& s,
    complex<real_t>& r )
{
    using scalar_t = complex<real_t>;
    using blas::max;
    using blas::min;
    using blas::abs;
    using blas::sqrt;
    using blas::safe_min;
    using blas::safe_max;
    using blas::root_min;
    using blas::root_max;

    // Constants
    const scalar_t zero(0), one(1);
    const real_t   rone(1), rzero(0);

    // Scaling constants
    const real_t safmin = safe_min<real_t>();
    const real_t safmax = safe_max<real_t>();
    const real_t rtmin = sqrt(safmin);
    real_t rtmax;

    // Local variables
    real_t   absf, d, f1, f2, g1, g2, h2, u, v, w;
    scalar_t fs, gs, fdir, signf;

    if( g == zero ) {
        c = rone;
        s = zero;
        r = f;
    }
    else if( f == zero ) {
        c = rzero;
        g1 = max( abs(g.real()), abs(g.imag()) );
        rtmax = sqrt(safmax/2);
        if( g1 > rtmin && g1 < rtmax ){
            // Use unscaled algorithm
            d = abs( g );
            s = conj( g ) / d;
            r = d;
        }
        else {
            // Use scaled algorithm
            u = min( safmax, max( safmin, g1 ) );
            gs = g / u;
            d = abs( gs );
            s = conj( gs ) / d;
            r = d*u;
        }
    }
    else {
        f1 = max(abs(f.real()), abs(f.imag()));
        g1 = max(abs(g.real()), abs(g.imag()));
        rtmax = sqrt(safmax/4);
        if (f1 > rtmin && f1 < rtmax &&
            g1 > rtmin && g1 < rtmax)
        {
// Use unscaled algorithm
f2 = abssq(f);
g2 = abssq(g);
h2 = f2 + g2;
// safmin <= f2 <= h2 <= safmax
if( safmin * h2 <= f2 ) {
    // 1 >= f2/h2 >= safmin, and h2/f2 is finite
    c = sqrt( f2 / h2 ); // gamma_4
    r = f / c; // gamma_5
    rtmax = rtmax * 2;
    s = (f2 > rtmin && h2 < rtmax) // Possible improvement: if( f2 > rtmin ) { if( h2 < rtmax ) gamma_7 else gamma_8 } else { if( f2*h2 > safmin ) gamma_7 else gamma_8 }
        ? conj(g) * (f / sqrt(f2 * h2)) // gamma_7
        : conj(g) * (r / h2); // gamma_8
} else {
    /* f2/h2 <= safmin may be subnormal, and h2/f2 may overflow.
        Moreover,
        safmin <= f2*f2 * safmax < f2 * h2 < h2*h2 * safmin <= safmax
        sqrt(safmin) <= sqrt(f2 * h2) <= sqrt(safmax)
        Also,
        g2 >> f2, which means h2 = g2
        and, if f2 / sqrt(f2 * h2) < safmin, then
        h2 / sqrt(f2 * h2) <= (h2*safmin) / f2 <= 1/safmin == safmax
    */
    d = sqrt(f2 * h2); // gamma_{3.5}
    c = f2 / d; // gamma_{4.5}
    r = (c >= safmin)
        ? f / c            // gamma_{5.5}
        : f * ( h2 / d );  // gamma_{5.5}
    s = conj(g) * (f / d); // gamma_{6.5}
}
        }
        else
        {
            // Use scaled algorithm
            u = min(safmax, max(safmin, max(f1, g1)));
            gs = g / u;
            g2 = abssq(gs);
            if (f1 / u < rtmin)
            {
                // f is not well-scaled when scaled by g1.
                // Use a different scaling for f.
                v = min(safmax, max(safmin, f1));
                w = v / u;
                fs = f / v;
                f2 = abssq(fs);
                h2 = f2 * (w * w) + g2;
            }
            else
            {
                // Otherwise use the same scaling for f and g.
                w = rone;
                fs = f / u;
                f2 = abssq(fs);
                h2 = f2 + g2;
            }
            // safmin < f2 <= h2 < safmax
            if( safmin * h2 <= f2 ) {
                // f2/h2 >= safmin, and h2/f2 is finite
                c = sqrt( f2 / h2 );
                r = fs / c;
                rtmax = rtmax * 2;
                s = (f2 > rtmin && h2 < rtmax)
                    ? conj(gs) * (fs / sqrt(f2 * h2))
                    : conj(gs) * (r / h2);
            } else {
                /* f2/h2 <= safmin may be subnormal, and h2/f2 may overflow.
                   Moreover,
                    safmin <= f2*f2 * safmax < f2 * h2 < h2*h2 * safmin <= safmax
                    sqrt(safmin) <= sqrt(f2 * h2) <= sqrt(safmax)
                    safmin       <= f2            <= safmax
                    f2 / sqrt(f2 * h2) <= (h2*safmin) / sqrt(f2 * h2) <= 1/sqrt(safmin) == sqrt(safmax)
                   Also,
                    g2 >> f2, which means h2 = g2
                   If f2 / sqrt(f2 * h2) < safmin :
                    h2 / sqrt(f2 * h2) <= (h2*safmin) / f2 <= 1/safmin == safmax
                */
                d = sqrt(f2 * h2);
                c = f2 / d; // gamma_{4.5}
                r = (c >= safmin)
                    ? fs / c             // gamma_{5.5}
                    : fs * ( h2 / d );   // gamma_{5.5}
                s = conj(gs) * (fs / d); // gamma_{6.5}
            }
            // Rescale c and r
            c = c * w;
            r = r * u;
        }
    }
}

==> slartg_LAPACK310.f90 <==
!> \brief \b SLARTG generates a plane rotation with real cosine and real sine.
!
!  =========== DOCUMENTATION ===========
!
! Online html documentation available at
!            http://www.netlib.org/lapack/explore-html/
!
!  Definition:
!  ===========
!
!       SUBROUTINE SLARTG( F, G, C, S, R )
!
!       .. Scalar Arguments ..
!       REAL(wp)          C, F, G, R, S
!       ..
!
!> \par Purpose:
!  =============
!>
!> \verbatim
!>
!> SLARTG generates a plane rotation so that
!>
!>    [  C  S  ]  .  [ F ]  =  [ R ]
!>    [ -S  C  ]     [ G ]     [ 0 ]
!>
!> where C**2 + S**2 = 1.
!>
!> The mathematical formulas used for C and S are
!>    R = sign(F) * sqrt(F**2 + G**2)
!>    C = F / R
!>    S = G / R
!> Hence C >= 0. The algorithm used to compute these quantities
!> incorporates scaling to avoid overflow or underflow in computing the
!> square root of the sum of squares.
!>
!> This version is discontinuous in R at F = 0 but it returns the same
!> C and S as SLARTG for complex inputs (F,0) and (G,0).
!>
!> This is a more accurate version of the BLAS1 routine SROTG,
!> with the following other differences:
!>    F and G are unchanged on return.
!>    If G=0, then C=1 and S=0.
!>    If F=0 and (G .ne. 0), then C=0 and S=sign(1,G) without doing any
!>       floating point operations (saves work in SBDSQR when
!>       there are zeros on the diagonal).
!>
!> If F exceeds G in magnitude, C will be positive.
!>
!> Below, wp=>sp stands for single precision from LA_CONSTANTS module.
!> \endverbatim
!
!  Arguments:
!  ==========
!
!> \param[in] F
!> \verbatim
!>          F is REAL(wp)
!>          The first component of vector to be rotated.
!> \endverbatim
!>
!> \param[in] G
!> \verbatim
!>          G is REAL(wp)
!>          The second component of vector to be rotated.
!> \endverbatim
!>
!> \param[out] C
!> \verbatim
!>          C is REAL(wp)
!>          The cosine of the rotation.
!> \endverbatim
!>
!> \param[out] S
!> \verbatim
!>          S is REAL(wp)
!>          The sine of the rotation.
!> \endverbatim
!>
!> \param[out] R
!> \verbatim
!>          R is REAL(wp)
!>          The nonzero component of the rotated vector.
!> \endverbatim
!
!  Authors:
!  ========
!
!> \author Edward Anderson, Lockheed Martin
!
!> \date July 2016
!
!> \ingroup OTHERauxiliary
!
!> \par Contributors:
!  ==================
!>
!> Weslley Pereira, University of Colorado Denver, USA
!
!> \par Further Details:
!  =====================
!>
!> \verbatim
!>
!>  Anderson E. (2017)
!>  Algorithm 978: Safe Scaling in the Level 1 BLAS
!>  ACM Trans Math Softw 44:1--28
!>  https://doi.org/10.1145/3061665
!>
!> \endverbatim
!
subroutine SLARTG( f, g, c, s, r )
   use LA_CONSTANTS, &
   only: wp=>sp, zero=>szero, half=>shalf, one=>sone, &
         rtmin=>srtmin, rtmax=>srtmax, safmin=>ssafmin, safmax=>ssafmax
!
!  -- LAPACK auxiliary routine (version 3.10.0) --
!  -- LAPACK is a software package provided by Univ. of Tennessee,    --
!  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
!     February 2021
!
!  .. Scalar Arguments ..
   real(wp) :: c, f, g, r, s
!  ..
!  .. Local Scalars ..
   real(wp) :: d, f1, fs, g1, gs, p, u, uu
!  ..
!  .. Intrinsic Functions ..
   intrinsic :: abs, sign, sqrt
!  ..
!  .. Executable Statements ..
!
   f1 = abs( f )
   g1 = abs( g )
   if( g == zero ) then
      c = one
      s = zero
      r = f
   else if( f == zero ) then
      c = zero
      s = sign( one, g )
      r = g1
   else if( f1 > rtmin .and. f1 < rtmax .and. &
            g1 > rtmin .and. g1 < rtmax ) then
      d = sqrt( f*f + g*g )
      p = one / d
      c = f1*p
      s = g*sign( p, f )
      r = sign( d, f )
   else
      u = min( safmax, max( safmin, f1, g1 ) )
      uu = one / u
      fs = f*uu
      gs = g*uu
      d = sqrt( fs*fs + gs*gs )
      p = one / d
      c = abs( fs )*p
      s = gs*sign( p, f )
      r = sign( d, f )*u
   end if
   return
end subroutine


==> slartg_LAPACK391.f <==
*> \brief \b SLARTG generates a plane rotation with real cosine and real sine.
*
*  =========== DOCUMENTATION ===========
*
* Online html documentation available at
*            http://www.netlib.org/lapack/explore-html/
*
*> \htmlonly
*> Download SLARTG + dependencies
*> <a href="http://www.netlib.org/cgi-bin/netlibfiles.tgz?format=tgz&filename=/lapack/lapack_routine/slartg.f">
*> [TGZ]</a>
*> <a href="http://www.netlib.org/cgi-bin/netlibfiles.zip?format=zip&filename=/lapack/lapack_routine/slartg.f">
*> [ZIP]</a>
*> <a href="http://www.netlib.org/cgi-bin/netlibfiles.txt?format=txt&filename=/lapack/lapack_routine/slartg.f">
*> [TXT]</a>
*> \endhtmlonly
*
*  Definition:
*  ===========
*
*       SUBROUTINE SLARTG( F, G, CS, SN, R )
*
*       .. Scalar Arguments ..
*       REAL               CS, F, G, R, SN
*       ..
*
*
*> \par Purpose:
*  =============
*>
*> \verbatim
*>
*> SLARTG generate a plane rotation so that
*>
*>    [  CS  SN  ]  .  [ F ]  =  [ R ]   where CS**2 + SN**2 = 1.
*>    [ -SN  CS  ]     [ G ]     [ 0 ]
*>
*> This is a slower, more accurate version of the BLAS1 routine SROTG,
*> with the following other differences:
*>    F and G are unchanged on return.
*>    If G=0, then CS=1 and SN=0.
*>    If F=0 and (G .ne. 0), then CS=0 and SN=1 without doing any
*>       floating point operations (saves work in SBDSQR when
*>       there are zeros on the diagonal).
*>
*> If F exceeds G in magnitude, CS will be positive.
*> \endverbatim
*
*  Arguments:
*  ==========
*
*> \param[in] F
*> \verbatim
*>          F is REAL
*>          The first component of vector to be rotated.
*> \endverbatim
*>
*> \param[in] G
*> \verbatim
*>          G is REAL
*>          The second component of vector to be rotated.
*> \endverbatim
*>
*> \param[out] CS
*> \verbatim
*>          CS is REAL
*>          The cosine of the rotation.
*> \endverbatim
*>
*> \param[out] SN
*> \verbatim
*>          SN is REAL
*>          The sine of the rotation.
*> \endverbatim
*>
*> \param[out] R
*> \verbatim
*>          R is REAL
*>          The nonzero component of the rotated vector.
*>
*>  This version has a few statements commented out for thread safety
*>  (machine parameters are computed on each entry). 10 feb 03, SJH.
*> \endverbatim
*
*  Authors:
*  ========
*
*> \author Univ. of Tennessee
*> \author Univ. of California Berkeley
*> \author Univ. of Colorado Denver
*> \author NAG Ltd.
*
*> \ingroup OTHERauxiliary
*
*  =====================================================================
      SUBROUTINE SLARTG( F, G, CS, SN, R )
*
*  -- LAPACK auxiliary routine --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*
*     .. Scalar Arguments ..
      REAL               CS, F, G, R, SN
*     ..
*
*  =====================================================================
*
*     .. Parameters ..
      REAL               ZERO
      PARAMETER          ( ZERO = 0.0E0 )
      REAL               ONE
      PARAMETER          ( ONE = 1.0E0 )
      REAL               TWO
      PARAMETER          ( TWO = 2.0E0 )
*     ..
*     .. Local Scalars ..
*     LOGICAL            FIRST
      INTEGER            COUNT, I
      REAL               EPS, F1, G1, SAFMIN, SAFMN2, SAFMX2, SCALE
*     ..
*     .. External Functions ..
      REAL               SLAMCH
      EXTERNAL           SLAMCH
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          ABS, INT, LOG, MAX, SQRT
*     ..
*     .. Save statement ..
*     SAVE               FIRST, SAFMX2, SAFMIN, SAFMN2
*     ..
*     .. Data statements ..
*     DATA               FIRST / .TRUE. /
*     ..
*     .. Executable Statements ..
*
*     IF( FIRST ) THEN
         SAFMIN = SLAMCH( 'S' )
         EPS = SLAMCH( 'E' )
         SAFMN2 = SLAMCH( 'B' )**INT( LOG( SAFMIN / EPS ) /
     $            LOG( SLAMCH( 'B' ) ) / TWO )
         SAFMX2 = ONE / SAFMN2
*        FIRST = .FALSE.
*     END IF
      IF( G.EQ.ZERO ) THEN
         CS = ONE
         SN = ZERO
         R = F
      ELSE IF( F.EQ.ZERO ) THEN
         CS = ZERO
         SN = ONE
         R = G
      ELSE
         F1 = F
         G1 = G
         SCALE = MAX( ABS( F1 ), ABS( G1 ) )
         IF( SCALE.GE.SAFMX2 ) THEN
            COUNT = 0
   10       CONTINUE
            COUNT = COUNT + 1
            F1 = F1*SAFMN2
            G1 = G1*SAFMN2
            SCALE = MAX( ABS( F1 ), ABS( G1 ) )
            IF( SCALE.GE.SAFMX2 .AND. COUNT .LT. 20)
     $         GO TO 10
            R = SQRT( F1**2+G1**2 )
            CS = F1 / R
            SN = G1 / R
            DO 20 I = 1, COUNT
               R = R*SAFMX2
   20       CONTINUE
         ELSE IF( SCALE.LE.SAFMN2 ) THEN
            COUNT = 0
   30       CONTINUE
            COUNT = COUNT + 1
            F1 = F1*SAFMX2
            G1 = G1*SAFMX2
            SCALE = MAX( ABS( F1 ), ABS( G1 ) )
            IF( SCALE.LE.SAFMN2 )
     $         GO TO 30
            R = SQRT( F1**2+G1**2 )
            CS = F1 / R
            SN = G1 / R
            DO 40 I = 1, COUNT
               R = R*SAFMN2
   40       CONTINUE
         ELSE
            R = SQRT( F1**2+G1**2 )
            CS = F1 / R
            SN = G1 / R
         END IF
         IF( ABS( F ).GT.ABS( G ) .AND. CS.LT.ZERO ) THEN
            CS = -CS
            SN = -SN
            R = -R
         END IF
      END IF
      RETURN
*
*     End of SLARTG
*
      END

